Social dilemmas of sociality due to beneficial and costly contagion

Levels of sociality in nature vary widely. Some species are solitary; others live in family groups; some form complex multi-family societies. Increased levels of social interaction can allow for the spread of useful innovations and beneficial information, but can also facilitate the spread of harmful contagions, such as infectious diseases. It is natural to assume that these contagion processes shape the evolution of complex social systems, but an explicit account of the dynamics of sociality under selection pressure imposed by contagion remains elusive. We consider a model for the evolution of sociality strategies in the presence of both a beneficial and costly contagion. We study the dynamics of this model at three timescales: using a susceptible-infectious-susceptible (SIS) model to describe contagion spread for given sociality strategies, a replicator equation to study the changing fractions of two different levels of sociality, and an adaptive dynamics approach to study the long-time evolution of the population level of sociality. For a wide range of assumptions about the benefits and costs of infection, we identify a social dilemma: the evolutionarily-stable sociality strategy (ESS) is distinct from the collective optimum -- the level of sociality that would be best for all individuals. In particular, the ESS level of social interaction is greater (respectively less) than the social optimum when the good contagion spreads more (respectively less) readily than the bad contagion. Our results shed light on how contagion shapes the evolution of social interaction, but reveals that evolution may not necessarily lead populations to social structures that are good for any or all.

==> figures/case2ghostalphagamma.py <==
import matplotlib
matplotlib.use('TkAgg')

from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as clr
import seaborn as sns

gamma_range = 2.0
alpha_range = 2.0

step = 0.01

def peak(gamma, alpha):
	if gamma < -alpha:
		return np.nan
	elif gamma <= -2.0 * alpha:
		return (-gamma / alpha) - 1.0
	else:
		return 1
		
gamma_vec = np.arange(0*(-gamma_range/4.),gamma_range,step)
alpha_vec = np.arange(-alpha_range,alpha_range*0,step)

gamma_label_vec = np.arange(0*(-gamma_range/4.),gamma_range,50.*step)
alpha_label_vec = np.arange(-alpha_range,alpha_range*0,50.*step)

gamma_bins = len(gamma_vec)
alpha_bins = len(alpha_vec)

print gamma_bins
print alpha_bins

holder = np.zeros((gamma_bins,alpha_bins))

print holder

for i in xrange(gamma_bins):
	for j in xrange(alpha_bins):
		holder[i,j] = peak(gamma_vec[i],alpha_vec[j])
		
print holder




holder = np.flipud(holder)


colors_fs = [(153/255.0, 25/255.0, 0/255.0),(179/255.0, 67/255.0, 0/255.0),(204/255.0, 102/255.0, 0/255.0),(230/255.0, 136/255.0, 0/255.0),(255.0/255.0, 170/255.0, 0/255.0),(255.0/255.0, 190/255.0, 88/255.0),(255.0/255.0, 210/255.0, 143/255.0),(255.0/255.0, 230/255.0, 195/255.0),(249/255.0, 251/255.0, 249/255.0),(210/255.0, 229/255.0, 251/255.0),(167/255.0, 207/255.0, 253/255.0),(116/255.0, 186/255.0, 254/255.0),(0/255.0, 166/255.0, 255.0/255.0),(28/255.0, 131/255.0, 229/255.0),(31/255.0, 96/255.0, 203/255.0),(23/255.0, 62/255.0, 178/255.0),(0/255.0, 26/255.0, 153/255.0)]
#colors_fs.reverse()
colors_ds = [(153/255.0, 27/255.0, 0/255.0),(179/255.0, 68/255.0, 0/255.0),(204/255.0, 103/255.0, 0/255.0),(230/255.0, 136/255.0, 1/255.0),(255/255.0, 170/255.0, 4/255.0),(255/255.0, 189/255.0, 88/255.0),(255/255.0, 209/255.0, 142/255.0),(255/255.0, 229/255.0, 194/255.0),(249/255.0, 249/255.0, 247/255.0),(214/255.0, 241/255.0, 203/255.0),(177/255.0, 233/255.0, 159/255.0),(136/255.0, 223/255.0, 114/255.0),(85/255.0, 213/255.0, 65/255.0),(69/255.0, 182/255.0, 69/255.0),(52/255.0, 153/255.0, 71/255.0),(33/255.0, 124/255.0, 71/255.0),(5/255.0, 97/255.0, 69/255.0)]
palette_ds = clr.LinearSegmentedColormap.from_list('custom_blue', colors_ds, N=100)
palette_fs = clr.LinearSegmentedColormap.from_list('custom_red', colors_fs, N=400)			
					


#ax = sns.heatmap(holder,vmin = 0,vmax = 1,cmap = palette_fs)
m = np.ma.masked_where(np.isnan(holder),holder)
cmap = palette_ds


#cmap = cmap=plt.get_cmap("jet")
cmap.set_bad(colors_ds[0],1.)
#plt.imshow(m, interpolation='nearest', cmap=cmap)
#plt.pcolor(m)
ax = sns.heatmap(m,vmin = 0,vmax = 1,cmap = cmap)
#ax = plt.imshow(m,vmin = 0,vmax = 1,cmap = cmap)
#plt.imshow(m)


#from matplotlib.ticker import StrMethodFormatter
#plt.gca().xaxis.set_major_formatter(StrMethodFormatter('{x:,.0f}')) # No decimal places
#plt.gca().xaxis.set_major_formatter(StrMethodFormatter('{x:,.1f}')) # 2 decimal places


ranger = np.arange(alpha_bins)
alpha_label_array = ranger * step - alpha_range
print ranger
plt.xticks(range(0,alpha_bins + 1,50),[-2.0,-1.5,-1.0,-0.5,0.0,0.5,1.0,1.5,2.0])
plt.yticks(range(0,gamma_bins + 1,50),[2.0,1.5,1.0,0.5,0.0,-0.5])
print alpha_label_vec
#plt.yticks(gamma_vec)

print alpha_label_vec
print alpha_label_array
print np.arange(0,alpha_bins,50.)

plt.xticks(fontsize = 14., rotation = 0)
plt.yticks(fontsize = 14.)

#plt.axhline(0.8 * gamma_bins,ls = '--')

plt.xlabel(r"$\alpha = R-S-T+P$", fontsize = 20.)
plt.ylabel(r"$\gamma = S+T-2P$", fontsize = 20.)

plt.plot(range(int(alpha_bins)), linewidth=3, color = 'k', ls = '--')

plt.show()
